The complete existence spectrum of periodic complementary ternary pairs of weight nine

For two sequences with entries $0,\pm1$, periodic complementarity means that their periodic autocorrelation functions sum to zero at every nonzero shift. We give necessary and sufficient conditions on the length for the existence of such pairs of total weight nine, where weight counts nonzero entries. The conditions decide existence at any prescribed length by divisibility tests. The main new result bounds the length of primitive pairs with two nonzero components. A pair is primitive if it cannot be shortened by removing uniformly inserted zeros after independent cyclic permutations. We prove primitive-length bounds of $64,48,64$ for weight distributions $(5,4),(6,3),(7,2)$. These bounds make the classification finite and prove that the earlier searches contain every required case. Exhaustive enumeration gives $91$ primitive sequence-equivalence classes. Including the five known circulant classes gives $96$ representatives from which every pair can be generated. The same catalogue gives class counts at every length. For constructing one pair, $33$ displayed seeds suffice. The results settle earlier conjectures on the weight distributions and decide exactly which orders admit the associated two-circulant weighing-matrix construction.

==> Anc/cw9_primitive_check.cpp <==
#include <algorithm>
#include <array>
#include <fstream>
#include <iostream>
#include <numeric>
#include <set>
#include <vector>
using namespace std;
using V=vector<int>;
V transf(const V& s,int u,int a,int n){V t;for(int x:s)t.push_back((u*(x-a)%n+n)%n);sort(t.begin(),t.end());return t;}
pair<V,V> canon(const V&p,const V&m,int n){pair<V,V> best;bool first=true;for(int u=1;u<n;u++)if(gcd(u,n)==1)for(int a:m){pair<V,V> z={transf(m,u,a,n),transf(p,u,a,n)};if(first||z<best){best=z;first=false;}}return best;}
int main(){ofstream out("cw9_primitive_check.jsonl");for(int n:{13,24,26}){set<V> ms;for(int a=1;a<n;a++)for(int b=a+1;b<n;b++){V m={0,a,b};if(canon({},m,n).first==m)ms.insert(m);}set<pair<V,V>> found;long long tested=0,hits=0;for(auto m:ms){V av;for(int i=0;i<n;i++)if(find(m.begin(),m.end(),i)==m.end())av.push_back(i);int q=av.size();for(int a=0;a<q;a++)for(int b=a+1;b<q;b++)for(int c=b+1;c<q;c++)for(int d=c+1;d<q;d++)for(int e=d+1;e<q;e++)for(int f=e+1;f<q;f++){tested++;V p={av[a],av[b],av[c],av[d],av[e],av[f]};int sig[27]={};auto add=[&](int x,int y,int z){int diff=(x-y+n)%n;diff=min(diff,n-diff);sig[diff]+=z;};for(int i=0;i<6;i++)for(int j=0;j<i;j++)add(p[i],p[j],1);for(int i=0;i<3;i++)for(int j=0;j<i;j++)add(m[i],m[j],1);for(int x:p)for(int y:m)add(x,y,-1);bool ok=true;for(int i=1;i<=n/2;i++)if(sig[i]){ok=false;break;}if(!ok)continue;hits++;int g=n;for(int x:p)g=gcd(g,x);for(int x:m)g=gcd(g,x);if(g!=1)continue;found.insert(canon(p,m,n));}}
cout<<"n="<<n<<" negative_orbits="<<ms.size()<<" tested="<<tested<<" hits="<<hits<<" primitive_classes="<<found.size()<<"\n";for(auto rec:found){out<<"{\"n\":"<<n<<",\"minus\":[";for(int i=0;i<3;i++)out<<(i?",":"")<<rec.first[i];out<<"],\"plus\":[";for(int i=0;i<6;i++)out<<(i?",":"")<<rec.second[i];out<<"]}\n";}}
}


==> Anc/gen54_primitive.py <==
#!/usr/bin/env python3
"""Enumerate primitive (5,4) periodic complementary ternary pairs.

Standard-library Python. Exhaustive at each requested length. The default
lengths are precisely the primitive lengths extracted from Georgiou (2010),
Table 2. Pass --all-through 64 to search EVERY length through the theoretical
bound, including lengths with zero primitive classes. Equivalence:
independent cyclic shifts, reversals and sign changes,
and a common multiplier coprime to the length. A is normalised to row sum 3
and its unique negative entry to index zero. B has row sum zero.
"""
from itertools import combinations
from math import gcd
from pathlib import Path
import argparse
import json
import time

EXPECTED = {5:1,7:1,8:3,10:3,11:5,12:2,13:5,14:6,15:4,16:2,
            17:3,19:4,20:5,21:2,22:3,23:2,25:2,28:3,29:1,41:1,43:1}

def normalise_b(pos, neg, n):
    """Canonical B under its independent shifts, reversals, sign changes."""
    best = None
    for pp, nn in ((pos,neg),(neg,pos)):
        for anchor in pp:
            for sign in (1,-1):
                p = tuple(sorted((sign*(x-anchor)) % n for x in pp))
                q = tuple(sorted((sign*(x-anchor)) % n for x in nn))
                key = (p[1],q[0],q[1])  # p[0] is always zero
                if best is None or key < best:
                    best = key
    return best

def signature(pos, neg, n):
    """PAF at shifts 1,...,floor(n/2), computed by signed differences."""
    entries=[(x,1) for x in pos]+[(x,-1) for x in neg]
    out=[0]*(n//2)
    for (x,s),(y,t) in combinations(entries,2):
        d=(y-x)%n
        d=min(d,n-d)
        assert d
        out[d-1] += s*t*(2 if 2*d==n else 1)
    return tuple(out)

def canonical_pair(a,b,n,units):
    """A has unique negative at zero, B has positive at zero."""
    best=None
    for u in units:
        aa=tuple(sorted(u*x%n for x in a))
        bb=normalise_b((0,u*b[0]%n),(u*b[1]%n,u*b[2]%n),n)
        key=(aa,bb)
        if best is None or key<best: best=key
    return best

def verify_record(r):
    n=r['n']
    a=[0]*n;b=[0]*n
    for x in r['A_pos']: a[x]=1
    for x in r['A_neg']: a[x]=-1
    for x in r['B_pos']: b[x]=1
    for x in r['B_neg']: b[x]=-1
    assert sum(x*x for x in a)==5 and sum(x*x for x in b)==4
    assert [sum(a[i]*a[(i+s)%n]+b[i]*b[(i+s)%n] for i in range(n))
            for s in range(n)] == [9]+[0]*(n-1)
    assert gcd(n,*r['A_pos'],*r['B_pos'],*r['B_neg'])==1

def enumerate_length(n):
    units=[u for u in range(1,n) if gcd(u,n)==1]
    b_by_signature={}
    for p in range(1,n):
        for q,r in combinations((j for j in range(1,n) if j!=p),2):
            b=(p,q,r)
            if normalise_b((0,p),(q,r),n)!=b: continue
            sig=signature((0,p),(q,r),n)
            b_by_signature.setdefault(sig,[]).append(b)
    found=set()
    a_checked=0
    for a in combinations(range(1,n),4):
        # Independent A reversal is already absorbed by common u -> -u,
        # because B is independently reflection-normalised.
        if any(tuple(sorted(u*x%n for x in a))<a for u in units): continue
        a_checked+=1
        target=tuple(-v for v in signature(a,(0,),n))
        for b in b_by_signature.get(target,()):
            if gcd(n,*a,*b)!=1: continue
            found.add(canonical_pair(a,b,n,units))
    records=[]
    for i,(a,b) in enumerate(sorted(found),1):
        r={'id':f'54-{n}-{i}','split':[5,4],'n':n,'A_pos':list(a),
           'A_neg':[0],'B_pos':[0,b[0]],'B_neg':[b[1],b[2]]}
        verify_record(r);records.append(r)
    assert len(records)==EXPECTED.get(n,0), (n,len(records),EXPECTED.get(n,0))
    return records,a_checked,sum(map(len,b_by_signature.values()))

def main():
    ap=argparse.ArgumentParser()
    ap.add_argument('--lengths',type=int,nargs='*',default=sorted(EXPECTED))
    ap.add_argument('--output',default='primitive54_representatives.json')
    ap.add_argument('--all-through',type=int,default=0,help='Search every length from 1 to this bound')
    args=ap.parse_args()
    if args.all_through:
        args.lengths=list(range(1,args.all_through+1))
    all_records=[];counts={}
    for n in args.lengths:
        start=time.monotonic()
        records,ac,bc=enumerate_length(n)
        all_records+=records;counts[str(n)]=len(records)
        result={'description':'Primitive (5,4) W9 representatives, zero-based signed supports',
                'equivalence':'Independent cyclic shifts, reversals, sign changes; common unit multiplier',
                'generation':'Exhaustive enumeration only at the listed lengths; exact PAF and canonical equivalence checks',
                'published_count_source':'S. D. Georgiou, Signed differences for weighing designs, Sankhya B 72 (2010), 107-121, Table 2, DOI 10.1007/s13571-010-0007-3',
                'counts':counts,'total':len(all_records),'records':all_records}
        Path(args.output).write_text(json.dumps(result,indent=2)+'\n')
        print(f'n={n} primitive={len(records)} A_orbits={ac} B_normalised={bc} seconds={time.monotonic()-start:.3f}',flush=True)
    print(f'Total primitive representatives: {len(all_records)}',flush=True)

if __name__=='__main__': main()


==> Anc/gen6372_full.cpp <==
// Exhaustive orbit-covering search over all primitive lengths allowed by theory.
// For (6,3), one positive support gap is mapped by a common unit to its gcd
// with n, hence at least one of a,b may be required to divide n.
// For (7,2), the negative support gap is mapped to its gcd with n,
// hence the second negative position m may be required to divide n.
// The unit group acts transitively on residues with the same gcd with n.
// No target count or first-found stopping rule is used.
#include <algorithm>
#include <chrono>
#include <fstream>
#include <iostream>
#include <numeric>
#include <string>
#include <unordered_map>
#include <vector>
using namespace std;
string signature(const vector<int>& p,const vector<int>& m,int n,bool negate=false){
 vector<int> c(n/2,0),s=p; s.insert(s.end(),m.begin(),m.end());
 for(int i=0;i<(int)s.size();i++)for(int j=i+1;j<(int)s.size();j++){
  int d=abs(s[i]-s[j]);d=min(d,n-d);int v=((i<(int)p.size())==(j<(int)p.size()))?1:-1;
  c[d-1]+=v;
 }
 string key;for(int v:c)key.push_back(char(32+(negate?-v:v)));return key;
}
bool primitive(const vector<int>& ap,const vector<int>& am,const vector<int>& bp,const vector<int>& bm,int n){
 int g=n,anchor=ap.empty()?am[0]:ap[0];
 for(auto v:ap)g=gcd(g,abs(v-anchor));for(auto v:am)g=gcd(g,abs(v-anchor));
 anchor=bp.empty()?bm[0]:bp[0];for(auto v:bp)g=gcd(g,abs(v-anchor));for(auto v:bm)g=gcd(g,abs(v-anchor));return g==1;
}
void arr(ostream& o,const vector<int>& v){o<<'[';for(int i=0;i<(int)v.size();i++){if(i)o<<',';o<<v[i];}o<<']';}
void emit(ostream&o,int n,string split,const vector<int>&ap,const vector<int>&am,const vector<int>&bp,const vector<int>&bm){o<<"{\"n\":"<<n<<",\"split\":\""<<split<<"\",\"A_plus\":";arr(o,ap);o<<",\"A_minus\":";arr(o,am);o<<",\"B_plus\":";arr(o,bp);o<<",\"B_minus\":";arr(o,bm);o<<"}\n";}
int main(){
 ofstream out("gen6372_full_raw.jsonl");
 vector<int> ns63;for(int n=6;n<=48;n++)ns63.push_back(n);
 vector<int> ns72;for(int n=7;n<=64;n++)ns72.push_back(n);
 for(int n:ns63){auto start=chrono::steady_clock::now();long long tested=0,hits=0;
  unordered_map<string,vector<vector<int>>> bs;
  for(int b=1;b<n;b++)for(int c=b+1;c<n;c++){vector<int> v={0,b,c};bs[signature(v,{},n)].push_back(v);}
  for(int a=1;a<n;a++)for(int b=a+1;b<n;b++){
   if(n%a!=0 && n%b!=0)continue;
   vector<int> p={0,a,b};vector<int> available;for(int j=1;j<n;j++)if(j!=a&&j!=b)available.push_back(j);
   for(int i=0;i<(int)available.size();i++)for(int j=i+1;j<(int)available.size();j++)for(int k=j+1;k<(int)available.size();k++){
    tested++;vector<int> m={available[i],available[j],available[k]};auto it=bs.find(signature(p,m,n,true));if(it==bs.end())continue;
    for(auto& v:it->second)if(primitive(p,m,v,{},n)){emit(out,n,"63",p,m,v,{});hits++;}
   }
  }
  cerr<<"63 n="<<n<<" tested="<<tested<<" hits="<<hits<<" seconds="<<chrono::duration<double>(chrono::steady_clock::now()-start).count()<<"\n";
 }
 for(int n:ns72){auto start=chrono::steady_clock::now();long long tested=0,hits=0;
  for(int m=1;m<n;m++){
   if(n%m!=0)continue;
   vector<int> avail;for(int j=1;j<n;j++)if(j!=m)avail.push_back(j);int z=avail.size();
   for(int a=0;a<z;a++)for(int b=a+1;b<z;b++)for(int c=b+1;c<z;c++)for(int d=c+1;d<z;d++)for(int e=d+1;e<z;e++){
    tested++;vector<int> p={avail[a],avail[b],avail[c],avail[d],avail[e]},minus={0,m};auto key=signature(p,minus,n);int gap=0;bool ok=true;
    for(int j=0;j<(int)key.size();j++){int v=key[j]-32;if(v==1&&!gap)gap=j+1;else if(v!=0){ok=false;break;}}
    if(!ok||!gap)continue;vector<int> bp={0},bm={gap};if(!primitive(p,minus,bp,bm,n))continue;emit(out,n,"72",p,minus,bp,bm);hits++;
   }
  }
  cerr<<"72 n="<<n<<" tested="<<tested<<" hits="<<hits<<" seconds="<<chrono::duration<double>(chrono::steady_clock::now()-start).count()<<"\n";
 }
}


==> Anc/reproduce.py <==
#!/usr/bin/env python3
"""One entry point for the weight-nine reproduction package; see readme.txt."""
import argparse
import csv
import json
import re
import shutil
import subprocess
import sys
import tempfile
from collections import Counter
from functools import lru_cache
from math import gcd
from pathlib import Path

ROOT = Path(__file__).resolve().parent
FIELDS = ('A_plus', 'A_minus', 'B_plus', 'B_minus')
EXPECTED = {
    '54': {5:1,7:1,8:3,10:3,11:5,12:2,13:5,14:6,15:4,16:2,
           17:3,19:4,20:5,21:2,22:3,23:2,25:2,28:3,29:1,41:1,43:1},
    '63': {7:1,10:1,11:1,12:1,13:3,15:3,17:1,19:3,20:1,21:2,
           23:1,25:1,29:1},
    '72': {10:1,12:3,13:1,14:1,15:1,19:1,23:1,25:1,28:2},
    '90': {13:2,24:1,26:2}
}
BASES = {
    '54': [5,7,8,11,12,13,17,19,23,29,41,43],
    '63': [7,10,11,12,13,15,17,19,23,25,29],
    '72': [10,12,13,14,15,19,23,25], '90': [13,24]
}

def split_of(row):
    value = row['split']
    return value if isinstance(value, str) else ''.join(map(str, value))

def dense(row, name):
    n = row['n']
    plus, minus = row[name+'_plus'], row[name+'_minus']
    assert len(set(plus+minus)) == len(plus+minus), row
    assert all(isinstance(i, int) and 0 <= i < n for i in plus+minus), row
    out = [0]*n
    for i in plus: out[i] = 1
    for i in minus: out[i] = -1
    return tuple(out)

def check_pair(row):
    n = row['n']; a = dense(row, 'A'); b = dense(row, 'B')
    assert (sum(x*x for x in a), sum(x*x for x in b)) == tuple(map(int, split_of(row)))
    for s in range(n):
        value = sum(a[i]*a[(i+s)%n]+b[i]*b[(i+s)%n] for i in range(n))
        assert value == (9 if s == 0 else 0), (row, s, value)
    common = n
    for seq in (a, b):
        indices = [i for i, v in enumerate(seq) if v]
        if indices:
            for i in indices: common = gcd(common, i-indices[0])
    assert common == 1, (row, common)
    return a, b

@lru_cache(None)
def independent_orbit_min(seq):
    """All rotations, both reversals and both global signs, directly."""
    n = len(seq)
    return min(tuple(sign*seq[(direction*i+shift)%n] for i in range(n))
               for shift in range(n) for direction in (1,-1) for sign in (1,-1))

def pair_key(n, a, b):
    options = []
    for u in range(1, n):
        if gcd(u, n) == 1:
            aa = tuple(a[(u*i)%n] for i in range(n))
            bb = tuple(b[(u*i)%n] for i in range(n))
            options.append((independent_orbit_min(aa), independent_orbit_min(bb)))
    return min(options)

def sparse_paf(row):
    result = Counter()
    for component in ('A', 'B'):
        entries = [(i, 1) for i in row[component+'_plus']]
        entries += [(i, -1) for i in row[component+'_minus']]
        for i, a in entries:
            for j, b in entries:
                result[(j-i) % row['n']] += a*b
    return {s: value for s, value in result.items() if value}


def primitive_gcd(row):
    value = row['n']
    for component in ('A', 'B'):
        support = row[component+'_plus'] + row[component+'_minus']
        if support:
            for i in support:
                value = gcd(value, i-support[0])
    return value


def inflated(row, length):
    assert length > 0 and length % row['n'] == 0
    factor = length // row['n']
    result = {'n': length, 'split': split_of(row), 'seed_length': row['n'],
              'zero_insertion_factor': factor}
    result.update({field: [factor*i for i in row[field]] for field in FIELDS})
    assert sparse_paf(result) == {0: 9}
    assert primitive_gcd(result) == factor
    return result


def record_key(row):
    a, b = check_pair(row)
    return (split_of(row), row['n'], pair_key(row['n'], a, b))


def checked_catalogue(data):
    records = data['catalogue']['records']
    assert len(records) == 96
    keys = set()
    counts = Counter()
    for row in records:
        key = record_key(row)
        assert key not in keys, ('Repeated equivalence class', row['id'])
        keys.add(key)
        counts[split_of(row), row['n']] += 1
    assert dict(counts) == {(s,n):c for s,cc in EXPECTED.items() for n,c in cc.items()}
    assert data['catalogue']['counts'] == {s:sum(c.values()) for s,c in EXPECTED.items()}
    assert data['catalogue']['theoretical_bounds'] == {'54':64, '63':48, '72':64}
    for split, lengths in EXPECTED.items():
        minimal = [n for n in lengths if not any(n % m == 0 for m in lengths if m < n)]
        assert sorted(minimal) == BASES[split]
    return keys, counts


def quick_checks(data):
    keys, counts = checked_catalogue(data)
    print('PASS: 96 primitive representatives have the required weights and PAFs, and are pairwise inequivalent.', flush=True)
    seeds = data['seeds']['pairs']
    assert len(seeds) == 33
    seed_parameters = Counter()
    for row in seeds:
        assert record_key(row) in keys
        assert sparse_paf(row) == {0:9}
        seed_parameters[split_of(row), row['n']] += 1
        for factor in (2, 3, 47):
            inflated(row, row['n']*factor)
    assert dict(seed_parameters) == {(s,n):1 for s,ns in BASES.items() for n in ns}
    print('PASS: 33 seeds and 99 zero insertions have the required weights and PAFs.', flush=True)

    small = data['published_counts_2010']
    assert small['maximum_transcribed_length'] == 64
    for split in ('54','63','72'):
        for n in range(1,65):
            predicted = sum(c for (s,m),c in counts.items() if s == split and n % m == 0)
            assert predicted == small['counts'][split].get(str(n),0), (split,n)
    later = data['published_counts_2012']
    assert later['length_range'] == [400,500]
    for n in range(400,501):
        predicted = sum(c for (s,m),c in counts.items() if s == '54' and n % m == 0)
        assert predicted == later['counts'].get(str(n),0), n
    for split, entries in data['published_spot_counts_2010'].items():
        for text_n, observed in entries.items():
            n = int(text_n)
            assert sum(c for (s,m),c in counts.items() if s == split and n % m == 0) == observed
    print('PASS: counts agree with the supplied 2010 and 2012 table transcriptions.', flush=True)

    with (ROOT/'catalogue.csv').open(newline='') as handle:
        csv_records = list(csv.DictReader(handle))
    assert len(csv_records) == 96
    for csv_row, row in zip(csv_records, data['catalogue']['records']):
        assert csv_row['id'] == row['id'] and csv_row['split'] == split_of(row)
        assert int(csv_row['n']) == row['n']
        for field in FIELDS:
            assert [int(v) for v in csv_row[field].split(';') if v] == row[field]
    expected_range = {('54',n) for n in range(1,65)}
    expected_range |= {('63',n) for n in range(1,49)}
    expected_range |= {('72',n) for n in range(1,65)}
    expected_range |= {('90',n) for n in (13,24,26)}
    rows = data['finite_results']
    assert len(rows) == len(expected_range)
    assert {(r['split'],r['n']) for r in rows} == expected_range
    for row in rows:
        split, n = row['split'], row['n']
        assert row['primitive_classes'] == counts[split,n]
        excluded = (split == '63' and n < 6) or (split == '72' and n < 7)
        assert row['method'] == ('component_weight_exclusion' if excluded else 'exhaustive_search')
    with (ROOT/'results.csv').open(newline='') as handle:
        csv_rows = list(csv.DictReader(handle))
    assert len(csv_rows) == len(rows)
    for csv_row, row in zip(csv_rows, rows):
        assert csv_row['split'] == row['split'] and csv_row['method'] == row['method']
        assert int(csv_row['n']) == row['n']
        assert int(csv_row['primitive_classes']) == row['primitive_classes']
    print('PASS: both CSV files agree with data.json, including every zero-count length.', flush=True)
    print('These checks validate saved results. Use --full to repeat the exhaustive searches.', flush=True)
    return keys, counts


# Support canonicalisation used to condense the (6,3)/(7,2) search output.
# The comparisons with the stored catalogue then use the independent dense
# sequence procedure above, not this support canonicalisation.
@lru_cache(None)
def component_key(positive, negative, n, sign_flip):
    choices = []
    for p, m in [(positive,negative)] + ([(negative,positive)] if sign_flip else []):
        for direction in (1,-1):
            for position in p:
                pp = tuple(sorted((direction*(x-position)) % n for x in p))
                mm = tuple(sorted((direction*(x-position)) % n for x in m))
                choices.append((pp,mm))
    return min(choices)


def support_key(row):
    n = row['n']
    options = []
    for unit in range(1,n):
        if gcd(unit,n) != 1:
            continue
        p,m,b,c = [tuple(sorted(unit*x % n for x in row[field])) for field in FIELDS]
        options.append(component_key(p,m,n,len(p)==len(m)) + component_key(b,c,n,len(b)==len(c)))
    return min(options)


def run(command, directory):
    result = subprocess.run(command, cwd=directory, capture_output=True, text=True)
    if result.returncode:
        raise RuntimeError('Command failed: ' + ' '.join(command) + '\n' + result.stdout[-2000:] + result.stderr[-2000:])
    return result.stdout, result.stderr


def full_search(data, expected_keys, expected_counts, compiler):
    compiler_path = shutil.which(compiler)
    if compiler_path is None:
        raise RuntimeError('A C++17 compiler is needed for --full. Install g++ or pass --compiler /path/to/compiler.')
    generated = []
    actual_counts = Counter()
    print('Repeating every search. This can take several minutes; no stored target count stops a search.', flush=True)
    with tempfile.TemporaryDirectory(prefix='w9-reproduce-') as directory:
        work = Path(directory)
        print('Searching (5,4), every length 1 through 64 ...', flush=True)
        stdout, stderr = run([sys.executable, str(ROOT/'gen54_primitive.py'), '--all-through','64','--output','generated54.json'], work)
        coverage = [int(n) for n in re.findall(r'^n=(\d+) primitive=', stdout, re.M)]
        assert coverage == list(range(1,65)), 'Incomplete (5,4) execution log'
        result = json.loads((work/'generated54.json').read_text())
        assert set(map(int,result['counts'])) == set(range(1,65))
        for n,count in result['counts'].items():
            actual_counts['54',int(n)] = count
        for row in result['records']:
            converted = {'n':row['n'],'split':'54'}
            for component in ('A','B'):
                converted[component+'_plus'] = row[component+'_pos']
                converted[component+'_minus'] = row[component+'_neg']
            generated.append(converted)
        assert result['total'] == len(result['records'])
        print(f'Finished (5,4): {len(result["records"])} primitive classes.', flush=True)

        print('Searching (6,3), lengths 6 through 48, and (7,2), lengths 7 through 64 ...', flush=True)
        executable = work/'gen6372_full'
        run([compiler_path,'-O3','-std=c++17',str(ROOT/'gen6372_full.cpp'),'-o',str(executable)], work)
        stdout, stderr = run([str(executable)], work)
        logs = re.findall(r'^(63|72) n=(\d+) tested=(\d+) hits=(\d+) seconds=',stderr,re.M)
        expected_log = [('63',n) for n in range(6,49)] + [('72',n) for n in range(7,65)]
        assert [(s,int(n)) for s,n,_,_ in logs] == expected_log, 'Incomplete (6,3)/(7,2) execution log'
        saved = {(r['split'],r['n']):r for r in data['finite_results']}
        for split, n, tested, hits in logs:
            row = saved[split,int(n)]
            assert int(tested) == row['candidates_tested']
            assert int(hits) == row['raw_primitive_hits']
        canonical = {}
        raw_counts = Counter()
        for line in (work/'gen6372_full_raw.jsonl').read_text().splitlines():
            row = json.loads(line)
            assert (row['split'],row['n']) in expected_log
            raw_counts[row['split'],row['n']] += 1
            key = (row['split'],row['n'],support_key(row))
            if key not in canonical:
                canonical[key] = {'split':key[0], 'n':key[1], **{field:list(values) for field,values in zip(FIELDS,key[2])}}
        for split,n,_,hits in logs:
            assert raw_counts[split,int(n)] == int(hits)
        generated.extend(canonical.values())
        actual_counts.update((r['split'],r['n']) for r in canonical.values())
        print(f'Finished (6,3) and (7,2): {sum(r["split"] == "63" for r in canonical.values())} and {sum(r["split"] == "72" for r in canonical.values())} primitive classes.', flush=True)

        print('Searching (9,0) at the three known primitive lengths 13, 24 and 26 ...', flush=True)
        executable = work/'cw9_primitive_check'
        run([compiler_path,'-O3','-std=c++17',str(ROOT/'cw9_primitive_check.cpp'),'-o',str(executable)], work)
        stdout, stderr = run([str(executable)], work)
        logs = re.findall(r'^n=(\d+) negative_orbits=(\d+) tested=(\d+) hits=(\d+) primitive_classes=(\d+)',stdout,re.M)
        assert [int(row[0]) for row in logs] == [13,24,26], 'Incomplete scalar execution log'
        for n,orbits,tested,hits,count in logs:
            actual_counts['90',int(n)] = int(count)
        for line in (work/'cw9_primitive_check.jsonl').read_text().splitlines():
            row = json.loads(line)
            generated.append({'n':row['n'],'split':'90','A_plus':row['plus'],'A_minus':row['minus'],'B_plus':[],'B_minus':[]})
        print('Finished (9,0): ' + ', '.join(f'{actual_counts["90", n]} at length {n}' for n in (13,24,26)) + '.', flush=True)

        generated_keys = [record_key(row) for row in generated]
        assert len(generated_keys) == 96 and len(set(generated_keys)) == 96
        assert set(generated_keys) == expected_keys, 'Generated classes differ from the catalogue'
        generated_counts = Counter((split,n) for split,n,_ in generated_keys)
        assert generated_counts == expected_counts
        for row in data['finite_results']:
            key = row['split'],row['n']
            assert actual_counts[key] == row['primitive_classes'], key
            assert generated_counts[key] == actual_counts[key], key
    print('PASS: full enumeration reproduces all 96 classes and every row of results.csv.', flush=True)
    print('Temporary executables, raw outputs and logs have been removed.', flush=True)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    mode = parser.add_mutually_exclusive_group()
    mode.add_argument('--full',action='store_true',help='repeat all finite exhaustive searches')
    mode.add_argument('--length',type=int,help='construct one pair at this length')
    parser.add_argument('--split',choices=sorted(BASES),default='54',help='component weights for --length (default 54)')
    parser.add_argument('--compiler',default='g++',help='C++17 compiler for --full (default g++)')
    args = parser.parse_args()
    if sys.flags.optimize:
        parser.error('Run without -O: the verification assertions must remain enabled.')
    data = json.loads((ROOT/'data.json').read_text())
    if args.length is not None:
        if args.length <= 0:
            parser.error('--length must be a positive integer')
        choices = [row for row in data['seeds']['pairs'] if split_of(row) == args.split and args.length % row['n'] == 0]
        if not choices:
            parser.error('No pair exists for this length and distribution by the paper\'s existence theorem.')
        row = min(choices,key=lambda row:row['n'])
        check_pair(row)
        print(json.dumps(inflated(row,args.length),indent=2))
        return
    keys, counts = quick_checks(data)
    if args.full:
        full_search(data,keys,counts,args.compiler)


if __name__ == '__main__':
    main()

